EQUATOR: A Deterministic Framework for Evaluating LLM Reasoning with Open-Ended Questions. # v1.0.0-beta

Despite the remarkable coherence of Large Language Models (LLMs), existing evaluation methods often suffer from fluency bias and rely heavily on multiple-choice formats, making it difficult to assess factual accuracy and complex reasoning effectively. LLMs thus frequently generate factually inaccurate responses, especially in complex reasoning tasks, highlighting two prominent challenges: (1) the inadequacy of existing methods to evaluate reasoning and factual accuracy effectively, and (2) the reliance on human evaluators for nuanced judgment, as illustrated by Williams and Huckle (2024)[1], who found manual grading indispensable despite automated grading advancements. To address evaluation gaps in open-ended reasoning tasks, we introduce the EQUATOR Evaluator (Evaluation of Question Answering Thoroughness in Open-ended Reasoning). This framework combines deterministic scoring with a focus on factual accuracy and robust reasoning assessment. Using a vector database, EQUATOR pairs open-ended questions with human-evaluated answers, enabling more precise and scalable evaluations. In practice, EQUATOR significantly reduces reliance on human evaluators for scoring and improves scalability compared to Williams and Huckle's (2004)[1] methods. Our results demonstrate that this framework significantly outperforms traditional multiple-choice evaluations while maintaining high accuracy standards. Additionally, we introduce an automated evaluation process leveraging smaller, locally hosted LLMs. We used LLaMA 3.2B, running on the Ollama binaries to streamline our assessments. This work establishes a new paradigm for evaluating LLM performance, emphasizing factual accuracy and reasoning ability, and provides a robust methodological foundation for future research.

==> cohenD-6-12.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Load the new dataset
file_path = '6-12.csv'
data = pd.read_csv(file_path)

# Define the color scheme
colors = {
    'blue_200': '#90caf9',
    'yellow_600': '#fdd835',
    'pink_200': '#f48fb1',
    'purple_A100': '#ea80fc',
    'deep_purple_A100': '#b388ff',
    'cyan_200': '#80deea',
    'light_green_A200': '#b2ff59',
    'orange_400': '#ffa726',
    'red_700': '#d32f2f'
}

# Identify the ALBATROSS_count evaluator (Human-Eval in this dataset)
ALBATROSS_count_data = data[data['model'] == "Human-Eval"].iloc[0]
ALBATROSS_count_mean = ALBATROSS_count_data['mean_score']
ALBATROSS_count_std = ALBATROSS_count_data['std_dev_score']
ALBATROSS_count_count = ALBATROSS_count_data['output_count']

# Compute Cohen's d for each model compared to ALBATROSS_count evaluator
results = []
for _, row in data.iterrows():
    if row['model'] != "Human-Eval":
        other_mean = row['mean_score']
        other_std = row['std_dev_score']
        other_count = row['output_count']
        
        # Compute pooled standard deviation
        pooled_std = np.sqrt(
            ((ALBATROSS_count_std ** 2 * ALBATROSS_count_count) + (other_std ** 2 * other_count)) /
            (ALBATROSS_count_count + other_count)
        )
        
        # Compute Cohen's d
        cohens_d = (ALBATROSS_count_mean - other_mean) / pooled_std if pooled_std != 0 else np.nan
        results.append({
            "Model": row['model'],
            "Cohen's d": cohens_d,
            "Mean Score Difference": ALBATROSS_count_mean - other_mean
        })

# Create a DataFrame for the results
cohens_d_df = pd.DataFrame(results)

# Sort the data by Cohen's d for better visualization
cohens_d_df_sorted = cohens_d_df.sort_values(by="Cohen's d", ascending=True)

# Create a color list cycling through the provided colors
color_list = [
    colors['blue_200'], colors['yellow_600'], colors['pink_200'],
    colors['purple_A100'], colors['deep_purple_A100'], colors['cyan_200'],
    colors['light_green_A200'], colors['orange_400'], colors['red_700']
]

# Assign colors to models based on their order in the sorted DataFrame
sorted_colors = [color_list[i % len(color_list)] for i in range(len(cohens_d_df_sorted))]

# Plotting Cohen's d for each model with the custom color scheme
plt.figure(figsize=(12, 8))
plt.barh(cohens_d_df_sorted["Model"], cohens_d_df_sorted["Cohen's d"], color=sorted_colors)
plt.title("Cohen's d Effect Sizes Compared to the EQUATOR Evaluator (6-12 Data)")
plt.xlabel("Cohen's d")
plt.ylabel("Model")
plt.tight_layout()
plt.show()

